An Improved Greedy Algorithm for Stochastic Online Scheduling on Unrelated Machines

Most practical scheduling applications involve some uncertainty about the arriving times and lengths of the jobs. Stochastic online scheduling is a well-established model capturing this. Here the arrivals occur online, while the processing times are random. For this model, Gupta, Moseley, Uetz, and Xie recently devised an efficient policy for non-preemptive scheduling on unrelated machines with the objective to minimize the expected total weighted completion time. We improve upon this policy by adroitly combining greedy job assignment with $\alpha_j$-point scheduling on each machine. In this way we obtain a $(3+\sqrt 5)(2+\Delta)$-competitive deterministic and an $(8+4\Delta)$-competitive randomized stochastic online scheduling policy, where $\Delta$ is an upper bound on the squared coefficients of variation of the processing times. We also give constant performance guarantees for these policies within the class of all fixed-assignment policies. The $\alpha_j$-point scheduling on a single machine can be enhanced when the upper bound $\Delta$ is known a priori or the processing times are known to be $\delta$-NBUE for some $\delta \ge 1$. This implies improved competitive ratios for unrelated machines but may also be of independent interest.

==> anc/Single_Machine_Deterministic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      3791,        103]
NotebookOptionsPosition[      3077,         85]
NotebookOutlinePosition[      3472,        101]
CellTagsIndexPosition[      3429,         98]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"steps", "=", "1000"}]], "Input",
 CellChangeTimes->{{3.863405388355673*^9, 3.863405393117099*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"578e06b5-21ba-451a-9bf3-039daae45ada"],

Cell[BoxData["1000"], "Input",
 CellChangeTimes->{3.863405990103652*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"abbecc62-d4c9-49e2-8371-90e875c7702d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenWrite", "[", "\"\<det_single_machine_delta.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"AppendTo", "[", 
  RowBox[{"$Output", ",", "strm"}], "]"}]}], "Input",
 CellChangeTimes->{{3.863405396443233*^9, 3.86340541771115*^9}, {
  3.863406035687788*^9, 3.8634060361633053`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0982b50c-c053-4c2a-ab0e-f3c4b7976358"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "<=", "steps"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "=", 
     RowBox[{"1", "+", 
      RowBox[{"i", "/", "steps"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"\[Alpha]", "/.", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]", "^", "3"}], "==", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Delta]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "^", "2"}], "+", "\[Alpha]", "-", "1"}], 
            ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"c", "=", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "\[Alpha]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "c", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"\[Delta]", ",", "\[Alpha]", ",", "c"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8634054245007477`*^9, 3.863405440481295*^9}, {
  3.863405522217329*^9, 3.863405757170879*^9}, {3.8634058484451923`*^9, 
  3.863405858171439*^9}, {3.863405891739357*^9, 3.8634058921292686`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5162d5aa-13cd-4d5a-8f2e-fdb2ad6c0477"],

Cell[BoxData[
 RowBox[{"Close", "[", "strm", "]"}]], "Input",
 CellChangeTimes->{{3.863406005125514*^9, 3.863406008791346*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"03ba6ef3-7713-41b6-8de4-082f23244c90"]
},
WindowSize->{719.25, 768.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e89d9d0b-ea84-4c26-b25f-acc5188486d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 3, 29, "Input",ExpressionUUID->"578e06b5-21ba-451a-9bf3-039daae45ada"],
Cell[761, 25, 150, 2, 29, "Input",ExpressionUUID->"abbecc62-d4c9-49e2-8371-90e875c7702d"],
Cell[914, 29, 435, 9, 51, "Input",ExpressionUUID->"0982b50c-c053-4c2a-ab0e-f3c4b7976358"],
Cell[1352, 40, 1513, 38, 116, "Input",ExpressionUUID->"5162d5aa-13cd-4d5a-8f2e-fdb2ad6c0477"],
Cell[2868, 80, 205, 3, 29, "Input",ExpressionUUID->"03ba6ef3-7713-41b6-8de4-082f23244c90"]
}
]
*)



==> anc/Single_Machine_Randomized.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8221,        227]
NotebookOptionsPosition[      7499,        209]
NotebookOutlinePosition[      7895,        225]
CellTagsIndexPosition[      7852,        222]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"steps", "=", "1000"}]], "Input",
 CellChangeTimes->{{3.794488458295185*^9, 3.794488469815361*^9}, 
   3.79448890230095*^9, {3.794489607295834*^9, 3.794489626151496*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"90ec79ff-2112-437b-bb20-f69b4552c81b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenWrite", "[", "\"\<rand_single_machine.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Output", ",", "strm"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.827218535412446*^9, 3.827218557564335*^9}, {
  3.863403048874795*^9, 3.863403055671227*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"180c9a9e-af81-4a83-aa55-878f322f5f1b"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "steps"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"i", "/", "steps"}], "]"}]}], ")"}], "/", "2"}]}], ";", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"\[Gamma]", "/.", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"d", "*", "\[Gamma]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"d", "*", "\[Gamma]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"d", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"d", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}], "+", 
                   "\[Gamma]", "-", 
                   RowBox[{"d", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
                "1"}], ")"}]}], "+", 
             RowBox[{"d", "*", "\[Gamma]", "*", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}]}], "+", "2"}], ")"}]}], 
          "\[Equal]", 
          RowBox[{"1", "-", "d"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"\[Theta]", "=", 
     RowBox[{"\[Gamma]", "+", 
      RowBox[{
       RowBox[{"1", "/", "d"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"d", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}]}]}]}], ";", 
    RowBox[{"c", "=", 
     RowBox[{"1", "+", 
      RowBox[{"d", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"d", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}]}], ";", 
    RowBox[{"Print", "[", "c", "]"}], ";", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"d", ",", "\[Gamma]", ",", "\[Theta]", ",", "c"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8272185735079193`*^9, 3.827218657103949*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"38ef3374-16fb-4fca-a52f-7fdd7465c30c"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", 
    RowBox[{"steps", "+", "1"}]}], ",", 
   RowBox[{"i", "\[LessEqual]", 
    RowBox[{"2", "*", "steps"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "steps"}], ")"}], "+", "1"}], ")"}]}]}], ";", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"\[Gamma]", "/.", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"d", "*", "\[Gamma]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"d", "*", "\[Gamma]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"d", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"d", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}], "+", 
                   "\[Gamma]", "-", 
                   RowBox[{"d", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
                "1"}], ")"}]}], "+", 
             RowBox[{"d", "*", "\[Gamma]", "*", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}]}], "+", "2"}], ")"}]}], 
          "\[Equal]", 
          RowBox[{"1", "-", "d"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"\[Theta]", "=", 
     RowBox[{"\[Gamma]", "+", 
      RowBox[{
       RowBox[{"1", "/", "d"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"d", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}]}]}]}], ";", 
    RowBox[{"c", "=", 
     RowBox[{"1", "+", 
      RowBox[{"d", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"d", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}]}], ";", 
    RowBox[{"Print", "[", "c", "]"}], ";", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"d", ",", "\[Gamma]", ",", "\[Theta]", ",", "c"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.794487844425516*^9, 3.794488289862632*^9}, {
   3.794488323832259*^9, 3.794488482875162*^9}, {3.794489180013653*^9, 
   3.794489191463793*^9}, {3.794489438332728*^9, 3.7944894413839483`*^9}, {
   3.794490282168515*^9, 3.794490332631484*^9}, {3.7944911929447937`*^9, 
   3.794491193870749*^9}, {3.827218123309435*^9, 3.82721813112904*^9}, 
   3.827218197065954*^9, {3.863403119271294*^9, 3.863403119746537*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2761b3c2-8051-4797-8742-f0488648fa8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Close", "[", "strm", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.794489807605213*^9, 3.7944898076072683`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"fbb908da-9288-4823-82bb-a04a0fff6ae4"]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c98ec85a-5e5d-4a33-a3a0-00dfa2c8890c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 271, 4, 29, "Input",ExpressionUUID->"90ec79ff-2112-437b-bb20-f69b4552c81b"],
Cell[832, 26, 448, 10, 51, "Input",ExpressionUUID->"180c9a9e-af81-4a83-aa55-878f322f5f1b"],
Cell[1283, 38, 2785, 77, 137, "Input",ExpressionUUID->"38ef3374-16fb-4fca-a52f-7fdd7465c30c"],
Cell[4071, 117, 3196, 84, 137, "Input",ExpressionUUID->"2761b3c2-8051-4797-8742-f0488648fa8f"],
Cell[7270, 203, 225, 4, 29, "Input",ExpressionUUID->"fbb908da-9288-4823-82bb-a04a0fff6ae4"]
}
]
*)



==> anc/Single_Machine_Randomized_2delta-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5567,        154]
NotebookOptionsPosition[      4851,        136]
NotebookOutlinePosition[      5246,        152]
CellTagsIndexPosition[      5203,        149]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"steps", "=", "1000"}]], "Input",
 CellChangeTimes->{{3.863405388355673*^9, 3.863405393117099*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"578e06b5-21ba-451a-9bf3-039daae45ada"],

Cell[BoxData["1000"], "Input",
 CellChangeTimes->{3.863405990103652*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"abbecc62-d4c9-49e2-8371-90e875c7702d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<rand_single_machine_2delta-1.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"AppendTo", "[", 
  RowBox[{"$Output", ",", "strm"}], "]"}]}], "Input",
 CellChangeTimes->{{3.863405396443233*^9, 3.86340541771115*^9}, {
  3.863406035687788*^9, 3.8634060361633053`*^9}, {3.863406812205991*^9, 
  3.863406840270671*^9}, {3.863407369363638*^9, 
  3.863407371484165*^9}},ExpressionUUID->"0982b50c-c053-4c2a-ab0e-\
f3c4b7976358"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "<=", "steps"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "=", 
     RowBox[{"1", "+", 
      RowBox[{"i", "/", "steps"}]}]}], ";", 
    RowBox[{"\[CapitalDelta]", "=", 
     RowBox[{
      RowBox[{"2", "*", "\[Delta]"}], "-", "1"}]}], ";", 
    RowBox[{"d", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"\[Gamma]", "/.", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"d", "*", "\[Gamma]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"d", "*", "\[Gamma]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"d", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"d", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}], "+", 
                   "\[Gamma]", "-", 
                   RowBox[{"d", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
                "1"}], ")"}]}], "+", 
             RowBox[{"d", "*", "\[Gamma]", "*", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}]}], "+", "2"}], ")"}]}], 
          "\[Equal]", 
          RowBox[{"1", "-", "d"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"\[Theta]", "=", 
     RowBox[{"\[Gamma]", "+", 
      RowBox[{
       RowBox[{"1", "/", "d"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"d", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}]}]}]}], ";", 
    RowBox[{"c", "=", 
     RowBox[{"1", "+", 
      RowBox[{"d", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"d", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}]}], ";", 
    RowBox[{"Print", "[", "c", "]"}], ";", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "\[Delta]", ",", "\[CapitalDelta]", ",", "d", ",", "\[Gamma]", ",", 
      "\[Theta]", ",", "c"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8634054245007477`*^9, 3.863405440481295*^9}, {
  3.863405522217329*^9, 3.863405757170879*^9}, {3.8634058484451923`*^9, 
  3.863405858171439*^9}, {3.863405891739357*^9, 3.8634058921292686`*^9}, {
  3.863406857591202*^9, 3.863406904902845*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5162d5aa-13cd-4d5a-8f2e-fdb2ad6c0477"],

Cell[BoxData[
 RowBox[{"Close", "[", "strm", "]"}]], "Input",
 CellChangeTimes->{{3.863406005125514*^9, 3.863406008791346*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"03ba6ef3-7713-41b6-8de4-082f23244c90"]
},
WindowSize->{719.25, 768.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"89f75bd7-9a3f-4b21-a471-a7601e771206"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 3, 29, "Input",ExpressionUUID->"578e06b5-21ba-451a-9bf3-039daae45ada"],
Cell[761, 25, 150, 2, 29, "Input",ExpressionUUID->"abbecc62-d4c9-49e2-8371-90e875c7702d"],
Cell[914, 29, 520, 12, 51, "Input",ExpressionUUID->"0982b50c-c053-4c2a-ab0e-f3c4b7976358"],
Cell[1437, 43, 3202, 86, 240, "Input",ExpressionUUID->"5162d5aa-13cd-4d5a-8f2e-fdb2ad6c0477"],
Cell[4642, 131, 205, 3, 29, "Input",ExpressionUUID->"03ba6ef3-7713-41b6-8de4-082f23244c90"]
}
]
*)



==> anc/Single_Machine_Randomized_Delta.py <==
import gurobipy as gp


def compute_opt_denstiy(delta: float, N: int = 1000) -> tuple[float, list[float]]:
    m = gp.Model("quadratic")
    m.Params.NonConvex = 2
    y = m.addVars(range(1, N+1), vtype=gp.GRB.CONTINUOUS, name='y')
    beta = m.addVar(vtype=gp.GRB.CONTINUOUS, name="beta")
    c = m.addVar(vtype=gp.GRB.CONTINUOUS, name='c')

    m.addConstrs((delta*N * sum(1/(delta*N + i - k - 1)*y[k] for k in range(1, i+1)) <= (c-1) * (i-1) for i in range(1, N+1)), name="lb1")
    m.addConstrs(((1+beta) * sum(y[k] for k in range(N-i+1, N+1)) <= c * (i-1) for i in range(1, N+1)), name="lb2")
    m.addConstr(delta * sum(1/((delta+1) * N - k) * y[k] for k in range(1, N+1)) <= beta, name="def_beta")
    m.addConstr(y.sum() == N, name="total_probability")

    m.setObjective(c)

    m.optimize()

    return c.X, [y[k].X for k in range(1, N+1)]


with open("rand_single_machine_delta.dat", 'w') as f:
    for thousanddelta in range(1000, 2001):
        delta = thousanddelta/1000
        f.write(f"delta: {delta}\n")
        c, _ = compute_opt_denstiy(delta)
        f.write(f"{c}\n")


with open("density_delta.dat", 'w') as f:
    delta = 1
    _, y = compute_opt_denstiy(delta)
    f.write('\n'.join(str(yi) for yi in y))


==> anc/Untrusted_Prediction_Deterministic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11138,        276]
NotebookOptionsPosition[     10057,        252]
NotebookOutlinePosition[     10495,        269]
CellTagsIndexPosition[     10452,        266]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Performance Guarantees for   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SOS", "(", 
    RowBox[{"\[Alpha]", "(", 
     OverscriptBox["\[CapitalDelta]", "_"], ")"}], ")"}], TraditionalForm]],
  ExpressionUUID->"eca62304-b1ad-41d3-8ccf-34efea0203e2"],
 " for max coefficient of variation   \[CapitalDelta]"
}], "Title",
 CellChangeTimes->{{3.86220138554064*^9, 3.862201412804332*^9}, {
  3.862201509412331*^9, 3.862201795958128*^9}, {3.862217721068788*^9, 
  3.862217722449494*^9}, {3.863403808285777*^9, 
  3.8634038298142643`*^9}},ExpressionUUID->"181412eb-e9f0-4866-a3b1-\
cccebfe29e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"Sqrt", "[", "x", "]"}]}], ")"}], "/", "2"}], ",", " ", 
        RowBox[{"x", "<=", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ",", " ", 
        RowBox[{"x", ">=", "1"}]}], "}"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f97596a0-b984-4acd-9e59-fcd7ba38759a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Innerfunction", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "\[Alpha]_"}], "]"}], "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Dreal", ",", "lb1", ",", "lb2"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Dreal", "=", 
      RowBox[{"g", "[", "\[CapitalDelta]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lb1", "=", 
      RowBox[{"1", "+", 
       RowBox[{"1", "/", "\[Alpha]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"lb2", "=", 
      RowBox[{"2", "+", "\[Alpha]", "-", 
       RowBox[{"Dreal", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Max", "[", 
      RowBox[{"lb1", ",", "lb2"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQzWY2b863w28cfxtsmA+izwWJLwPRPhvvLgfRsYe5
b4PoK1s3g2mhF1q234G0zd7LYDpNYcOPn0feOLbPmP4HRG9SPm/8C0h/Znps
BqK3/90iO+nYG0eX7L1gWv3Axkcg2s006DOI9pjW+B1EzwtaCKbDo3/XTAbS
YZZcjSD6eOnlThAtbrWyG0yfOH8PRK9aF/AQRGcopR+dAqQDTq47BqKn7sw8
DaKnZBWDaXb1GUyzgLQZ+zMw/cUpTQVEc9x9pQWiU2wYNtw+8cZxWcPMTSD6
vF7TDhBtdPzGHhD95uDeQyC6S0brJIhuK6xiuQOk7z3J4gTRNxgeC4PobxJP
wXRM6DZ1EN0R8UcDRAMAip7TLg==
  "],
 CellLabel->"In[2]:=",ExpressionUUID->"49951d5b-039e-42a7-9edd-442bd8ae0814"],

Cell[BoxData[
 RowBox[{"tabelle", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"D", ",", "\[Alpha]"}], "}"}], ",", 
      RowBox[{
       RowBox[{"D", "=", 
        RowBox[{"g", "[", 
         RowBox[{"Deltaest", "/", "10"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]", "=", 
        FractionBox[
         RowBox[{"D", "-", "1", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"D", "*", 
             RowBox[{"(", 
              RowBox[{"D", "+", "2"}], ")"}]}], "+", "5"}]]}], 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"D", "+", "1"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Innerfunction", "[", 
          RowBox[{
           RowBox[{"Delta", "/", "10"}], ",", "\[Alpha]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Delta", ",", "0", ",", "100"}], "}"}]}], "]"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Deltaest", ",", "0", ",", "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8608378226258698`*^9, 3.860837823676668*^9}, {
   3.860837872577504*^9, 3.860837883297316*^9}, {3.860837943589327*^9, 
   3.860837944112031*^9}, 3.861368234790434*^9, {3.861368310361363*^9, 
   3.8613683418676023`*^9}, 3.861368434851259*^9, 3.8613684661624002`*^9, {
   3.861368719777719*^9, 3.8613687252887697`*^9}, {3.861368812978345*^9, 
   3.861368843365306*^9}, {3.861368908320464*^9, 3.861368909157693*^9}, {
   3.86136905157486*^9, 3.8613690521063013`*^9}, {3.861369146914522*^9, 
   3.8613691691485367`*^9}, {3.861369331662767*^9, 3.861369392935668*^9}, {
   3.861369448525044*^9, 3.861369450181831*^9}, {3.8613695419920187`*^9, 
   3.861369543736424*^9}, {3.861369832280946*^9, 3.861369832419038*^9}, {
   3.862196201454908*^9, 3.862196235910063*^9}, {3.862199992606905*^9, 
   3.862199996009149*^9}, {3.8622000764942503`*^9, 3.862200077738514*^9}, {
   3.8622002517190647`*^9, 3.862200256969096*^9}, 3.862204666553156*^9, {
   3.862207102143791*^9, 3.862207143462874*^9}, {3.86220770623495*^9, 
   3.862207781019507*^9}, {3.862208136851939*^9, 3.8622081680046597`*^9}, {
   3.862208536567286*^9, 3.862208536718781*^9}, {3.862209010666514*^9, 
   3.8622090211874037`*^9}, {3.862209814855707*^9, 3.862209814998002*^9}, {
   3.862210179552559*^9, 3.862210180623865*^9}, {3.86221025036864*^9, 
   3.8622103304885073`*^9}, {3.8622113516396017`*^9, 3.862211371350555*^9}, {
   3.862211578727211*^9, 3.862211580839014*^9}, {3.862220847290175*^9, 
   3.862220851624851*^9}, {3.86222090209552*^9, 3.862220914386507*^9}, {
   3.8622209588900757`*^9, 3.862221046932968*^9}, {3.862221925367847*^9, 
   3.8622219275907183`*^9}, {3.863404142260504*^9, 3.8634041437840023`*^9}, {
   3.863404221664308*^9, 3.8634043809420547`*^9}, {3.863404631021287*^9, 
   3.8634046583494463`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7a510452-48f1-46dc-b79e-c035398bc71f"],

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{"ListPlot3D", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "tabelle", "]"}], ",", 
    RowBox[{"DataRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"OverBar", "[", "\[CapitalDelta]", "]"}], ",", " ", 
          "\"\< used for\\nchoicce of \[Alpha](\>\"", ",", 
          RowBox[{"OverBar", "[", "\[CapitalDelta]", "]"}], ",", " ", 
          "\"\<)\>\""}], "}"}], "]"}], ",", 
       "\"\<maximum squared\\ncoefficient of variation \[CapitalDelta]\>\"", 
       ",", "\"\<performance guarantee\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.5", ",", "0.8", ",", "1"}], "]"}]}], ",", 
    RowBox[{"Lighting", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Directional\>\"", ",", "White", ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfWehR+CvI28cN11pDwHR/x42RILo3gdHwfSbBJN4
EP0gxAlMv/mWkAuil6ntLgLRs9O+V4Lo6/7xVSB6iea9RSD66Mn8VSBaxGzb
JxCdUL6L4TeQ5v9fwwKibXLa2UF0gBG7LIie0a6sDKLvyTBpgOijxbxg2qj4
sgmIPvPoP5iepXCPue8YUL3CFBYQnbfUgwtMJ14WBNG/GvaJg2j3te76INrs
3OUAED1zTWQwiHY7H6DXD6TPvY+G0B0ujiB6qc8yMF1RZGV958Qbx7N7tPxB
9Lr1B4JB9Cnxo2AaACb3s2Q=
  "],
 CellLabel->"In[4]:=",ExpressionUUID->"57eb5476-e8da-4c6f-9847-0dd4e062774d"],

Cell[BoxData[
 RowBox[{"diagonale", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i", "/", "10"}], ",", 
      RowBox[{"i", "/", "10"}], ",", 
      RowBox[{
       RowBox[{"tabelle", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861371527308776*^9, 3.861371532019595*^9}, {
  3.8613715675308867`*^9, 3.861371664447234*^9}, {3.8613717532246017`*^9, 
  3.8613717893120337`*^9}, {3.862196655776676*^9, 3.862196683271819*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7213d83d-d067-40c8-8811-bc0011def72f"],

Cell[BoxData[
 RowBox[{"diagplot", "=", 
  RowBox[{"ListLinePlot3D", "[", 
   RowBox[{"diagonale", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"RGBColor", "[", 
      RowBox[{
       RowBox[{"35", "/", "255"}], ",", 
       RowBox[{"130", "/", "255"}], ",", 
       RowBox[{"36", "/", "255"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861371323076565*^9, 3.861371324865685*^9}, {
   3.86137139572567*^9, 3.861371427196162*^9}, {3.861371495816741*^9, 
   3.861371497099082*^9}, {3.861371797784753*^9, 3.86137181878358*^9}, 
   3.862196055870657*^9, {3.8621960905326366`*^9, 3.862196100845417*^9}, {
   3.862196702097143*^9, 3.862196710272294*^9}, {3.862196753601191*^9, 
   3.862196802063941*^9}, {3.863404925617634*^9, 3.8634049745949163`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7318f54b-6181-4401-ad2f-b46bc0fe4bc1"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p", ",", " ", "diagplot"}], "]"}]], "Input",
 CellChangeTimes->{{3.8621967932334023`*^9, 3.8621968062798758`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"160433c5-5e30-4211-ada4-b615d90de040"]
}, Open  ]]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9e4b8818-f4c2-452e-831b-b7b47b405654"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 604, 14, 100, "Title",ExpressionUUID->"181412eb-e9f0-4866-a3b1-cccebfe29e3b"],
Cell[1187, 38, 673, 20, 29, "Input",ExpressionUUID->"f97596a0-b984-4acd-9e59-fcd7ba38759a"],
Cell[1863, 60, 1304, 32, 92, "Input",ExpressionUUID->"49951d5b-039e-42a7-9edd-442bd8ae0814"],
Cell[3170, 94, 2984, 58, 109, "Input",ExpressionUUID->"7a510452-48f1-46dc-b79e-c035398bc71f"],
Cell[6157, 154, 2014, 50, 71, "Input",ExpressionUUID->"57eb5476-e8da-4c6f-9847-0dd4e062774d"],
Cell[8174, 206, 774, 19, 32, "Input",ExpressionUUID->"7213d83d-d067-40c8-8811-bc0011def72f"],
Cell[8951, 227, 847, 16, 29, "Input",ExpressionUUID->"7318f54b-6181-4401-ad2f-b46bc0fe4bc1"],
Cell[9801, 245, 240, 4, 29, "Input",ExpressionUUID->"160433c5-5e30-4211-ada4-b615d90de040"]
}, Open  ]]
}
]
*)



==> anc/Untrusted_Prediction_Randomized.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35785,        965]
NotebookOptionsPosition[     33926,        933]
NotebookOutlinePosition[     34364,        950]
CellTagsIndexPosition[     34321,        947]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Performance Guarantees for   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"RSOS", "(", 
    SubscriptBox["f", 
     OverscriptBox["\[CapitalDelta]", "_"]], ")"}], TraditionalForm]],
  ExpressionUUID->"eca62304-b1ad-41d3-8ccf-34efea0203e2"],
 " for max coefficient of variation   \[CapitalDelta]"
}], "Title",
 CellChangeTimes->{{3.86220138554064*^9, 3.862201412804332*^9}, {
  3.862201509412331*^9, 3.862201795958128*^9}, {3.862217721068788*^9, 
  3.862217722449494*^9}},ExpressionUUID->"181412eb-e9f0-4866-a3b1-\
cccebfe29e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{
            FormBox["Sqrt",
             TraditionalForm], "[", "x", "]"}]}], ")"}], "/", "2"}], ",", " ", 
        RowBox[{"x", "<=", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ",", " ", 
        RowBox[{"x", ">=", "1"}]}], "}"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863403361761511*^9, 
  3.863403389372593*^9}},ExpressionUUID->"f97596a0-b984-4acd-9e59-\
fcd7ba38759a"],

Cell[TextData[{
 "For every fixed probability density function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", 
    OverscriptBox["\[CapitalDelta]", "_"]], TraditionalForm]],ExpressionUUID->
  "da36b351-e15c-4d27-a735-12ccdf429ccd"],
 " and every \[CapitalDelta] Theorem 9 implies a performance guarantee. This \
is the smallest c for which the two conditions are satisfied, i.e., the \
maximum of"
}], "Text",
 CellChangeTimes->{{3.862201843054723*^9, 3.862201880022586*^9}, {
  3.862201913190138*^9, 3.862202032527554*^9}, {3.8622026401395473`*^9, 
  3.862202640474785*^9}},ExpressionUUID->"f0e71df5-d762-4132-b0a5-\
14ba31d1771d"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"max", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "x"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"g", "(", "\[CapitalDelta]", ")"}], 
            RowBox[{"(", 
             RowBox[{"x", "-", "\[Alpha]"}], ")"}]}]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", ")"}], 
         RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], "x"], "+", "1"}], "|", 
     
     RowBox[{"0", "<", "x", "<=", "1"}]}], "}"}]}], 
  TraditionalForm]], \
"Text",ExpressionUUID->"67b77fef-4589-485b-b1e3-fe45d741461e"]], \
"ItemNumbered",
 CellChangeTimes->{{3.8622020436878653`*^9, 3.862202081350721*^9}, {
  3.86220211497575*^9, 3.862202605650853*^9}, {3.86220273322016*^9, 
  3.862202780252157*^9}, {3.8622029454612017`*^9, 3.862202946388689*^9}, {
  3.8622032772828903`*^9, 
  3.8622032806792192`*^9}},ExpressionUUID->"71f639c6-bc83-472f-98f9-\
ef832462ffb4"],

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{"max", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{
           RowBox[{"g", "(", "\[CapitalDelta]", ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SubsuperscriptBox["\[Integral]", "0", "1"], 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["f", 
                 OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", 
                ")"}], 
               RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], ")"}]}]}], 
         ")"}], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"1", "-", "x"}], "1"], 
         RowBox[{
          RowBox[{
           SubscriptBox["f", 
            OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", ")"}], 
          RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], "x"], "|", 
      RowBox[{"0", "<", "x", "<=", "1"}]}], "}"}]}],
   FontSize->15,
   FontWeight->"Bold",
   FontSlant->"Italic"], TraditionalForm]], "ItemNumbered",
 FontWeight->
  "Bold",ExpressionUUID->"6720ceed-ecdf-4f5c-b0b6-c55e8fd5e477"]], \
"ItemNumbered",
 CellChangeTimes->{{3.8622020436878653`*^9, 3.862202081350721*^9}, {
  3.86220211497575*^9, 3.862202605650853*^9}, {3.86220273322016*^9, 
  3.8622027857398367`*^9}, {3.862202839243738*^9, 3.8622028401518106`*^9}, {
  3.862202904326374*^9, 3.86220290513393*^9}, {3.862202938241776*^9, 
  3.862202948397669*^9}, {3.8622032885379353`*^9, 
  3.862203313304072*^9}},ExpressionUUID->"4bd02a58-fc2a-4c9a-8896-\
0929bee2416f"],

Cell[TextData[{
 "Recall that D = g(\[CapitalDelta]), ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["f", 
      OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", ")"}], " ", 
    "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "1"}], ")"}], 
     SuperscriptBox["e", 
      RowBox[{
       OverscriptBox["D", "_"], " ", "\[Alpha]"}]], 
     SubscriptBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "\[Theta]"}]}], "]"}]]}]}], TraditionalForm]],
  ExpressionUUID->"b66330f2-78a3-42d1-ab33-5bbb8005eef1"],
 ", where ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["D", "_"], TraditionalForm]],ExpressionUUID->
  "dc5e5d53-b574-40d0-b863-1dbb3b28fad3"],
 " = g(",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalDelta]", "_"], TraditionalForm]],ExpressionUUID->
  "36649a77-bab9-42e9-8a9c-3863a8d5c473"],
 "), c = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "+", 
    FractionBox[
     OverscriptBox["D", "_"], 
     RowBox[{
      SuperscriptBox["e", 
       RowBox[{
        OverscriptBox["D", "_"], " ", "\[Theta]"}]], "-", "1"}]]}], 
   TraditionalForm]],ExpressionUUID->"0ffb3bcb-473d-421f-ba92-a364913cbf35"],
 ", and \[Theta] = \[Gamma] + ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     OverscriptBox["D", "_"]], 
    RowBox[{"ln", "(", 
     RowBox[{"1", "+", 
      RowBox[{
       OverscriptBox["D", "_"], "(", 
       RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"c02932cf-2988-4c56-9974-396563cd4763"],
 ", where \[Gamma] is a solution to the equation in  Corollary 10."
}], "Text",
 CellChangeTimes->{
  3.862206471825038*^9, {3.86222336109785*^9, 
   3.862223368330092*^9}},ExpressionUUID->"ffaebaac-690f-4e3e-a326-\
6c4aa44cf31e"],

Cell[TextData[{
 "Obviously, the first maximum is achieved for x \[LessEqual] \[Theta] \
because for larger x, the integrand and the denominator become smaller, while \
the integrand is 0 at the additional integration domain. In this area, we can \
compute the integral by partial integration\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Integral]", "0", "x"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"D", "(", 
         RowBox[{"x", "-", "\[Alpha]"}], ")"}]}], ")"}], 
      SubscriptBox["f", 
       OverscriptBox["\[CapitalDelta]", "_"]], 
      RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Integral]", "0", "x"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"D", "(", 
          RowBox[{"x", "-", "\[Alpha]"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], 
       SuperscriptBox["e", 
        RowBox[{
         OverscriptBox["D", "_"], " ", "\[Alpha]"}]], 
       RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "1"}], 
        OverscriptBox["D", "_"]], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"D", "(", 
               RowBox[{"x", "-", "\[Alpha]"}], ")"}]}], ")"}], 
            SuperscriptBox["e", 
             RowBox[{
              OverscriptBox["D", "_"], "\[Alpha]"}]]}], "]"}], "0", "x"], "-", 
         RowBox[{
          UnderoverscriptBox["\[Integral]", "0", "x"], 
          RowBox[{"D", " ", 
           SuperscriptBox["e", 
            RowBox[{
             OverscriptBox["D", "_"], "\[Alpha]"}]], 
           RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], ")"}]}], " ", "=", 
      " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"c", "-", "1"}], 
         OverscriptBox["D", "_"]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{
            OverscriptBox["D", "_"], "x"}]], "+", 
          RowBox[{"D", " ", "x"}], "-", "1", " ", "-", " ", 
          SubsuperscriptBox[
           RowBox[{"D", " ", "[", 
            FractionBox[
             SuperscriptBox["e", 
              RowBox[{
               OverscriptBox["D", "_"], "\[Alpha]"}]], 
             OverscriptBox["D", "_"]], "]"}], "0", "x"]}], ")"}]}], " ", "=", 
       " ", 
       RowBox[{
        FractionBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "1"}], ")"}], 
         OverscriptBox["D", "_"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["D", 
              OverscriptBox["D", "_"]], "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", 
              RowBox[{
               OverscriptBox["D", "_"], "x"}]]}], ")"}]}], "+", 
          RowBox[{"D", " ", "x"}]}], ")"}]}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"f5c601fb-d6db-4688-9402-ea3c735ab86b"],
 "\nWe thus want to maximize ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], 
       OverscriptBox["D", "_"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["D", 
            OverscriptBox["D", "_"]], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", 
            RowBox[{
             OverscriptBox["D", "_"], "x"}]]}], ")"}]}], "+", 
        RowBox[{"D", " ", "x"}]}], ")"}]}], "x"], "+", "1"}], 
   TraditionalForm]],ExpressionUUID->"784215c7-2b6c-41da-8d56-fdd149a0fd46"],
 " over (0,\[Theta]]. The derivative is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"c", "-", "1"}], 
      OverscriptBox["D", "_"]], "\[CenterDot]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", 
             OverscriptBox["D", "_"]}], ")"}], 
           SuperscriptBox["e", 
            RowBox[{
             OverscriptBox["D", "_"], "x"}]]}], "+", "D"}], ")"}], "x"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["D", 
             OverscriptBox["D", "_"]], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", 
             RowBox[{
              OverscriptBox["D", "_"], "x"}]]}], ")"}]}], "+", 
         RowBox[{"D", " ", "x"}]}], ")"}]}], "x\.b2"]}], " ", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"c", "-", "1"}], 
      OverscriptBox["D", "_"]], "\[CenterDot]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["D", 
          OverscriptBox["D", "_"]], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{
            OverscriptBox["D", "_"], "x"}]], "(", 
          RowBox[{
           RowBox[{"x", 
            OverscriptBox["D", "_"]}], "+", "1"}], ")"}], "-", "1"}], ")"}]}],
       "x\.b2"]}]}], TraditionalForm]],ExpressionUUID->
  "46107213-5505-466c-b4e3-ad9bc914b4b6"],
 ". \nIf ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "\[LessEqual]", 
    OverscriptBox["D", "_"]}], TraditionalForm]],ExpressionUUID->
  "b1786215-b14d-4081-94ab-cfafb67096d1"],
 ", then this derivative is non-positive, and the maximum is attained for x\
\[Rule]0, when the ratio goes to c. This means that it does not improve the \
performance guarantee if the maximum coefficient of variation is smaller than \
predicted. \nIn the other case, if the maximum coefficient of variation is \
larger than assumed, then the derivative is non-negative, so that the maximum \
is assumed at \[Theta]. Substituting this and the definition of c we arrive \
at\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["D", 
           OverscriptBox["D", "_"]], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", 
           RowBox[{
            OverscriptBox["D", "_"], "\[Theta]"}]]}], ")"}]}], "+", 
       RowBox[{"D", " ", "\[Theta]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", 
          RowBox[{
           OverscriptBox["D", "_"], "\[Theta]"}]], "-", "1"}], ")"}], 
       "\[Theta]"}]], "+", "1"}], " ", "=", " ", 
    RowBox[{
     FractionBox["D", 
      RowBox[{
       SuperscriptBox["e", 
        RowBox[{
         OverscriptBox["D", "_"], "\[Theta]"}]], "-", "1"}]], "-", 
     FractionBox[
      RowBox[{"D", "-", 
       OverscriptBox["D", "_"]}], 
      RowBox[{
       OverscriptBox["D", "_"], "\[Theta]"}]], "+", "1"}]}], 
   TraditionalForm]],ExpressionUUID->"e4ef6eaf-1ee6-45dd-9669-3e5346358499"],
 "."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwlzF1Ik2EAxfHthXIibFOSPtTRlw1yasPK2UW1JKWZFiPQUBLNcIPRhjVX
1sUyGOWwtlZjjWKNapIzQXEjgqkNlWGrpGGGm2ZpOpds4kCGmPWc14vD7+IP
Z0+9UnqFYjAYuWRwg2qeMIwsiTOKckKwqqh2Bo4G+rKMxPaUjlzY31V4GPb5
F47BglMxWt3WQxJIvaurhYKS/ZdhmPf8KuzNv6aFbd/26aA4LmuDI19TXkIH
90gn1Jb9HYJN6YFxOJfnnIWlnJJFyFOa4pClcW15RDRHTMmwhe8RwBtSdj7k
644WwtUPyvPQMbRQCd9XaavhGhVvhB3lSRroDK15YEPq2yl45nd3Am7PmqWt
uBn8B8cyE7TH9d8vmYjepDsqGP15Vw3PfXS3wO6GT61weXHXPWidUmx7QjzI
lmRAIb/6AHy1kc2HZf64ADp8HCEMhJvlZuL1W6dV0B2cUUNe76QGhlkX9BZi
xCszQl9s3Qy5xT0W+CaU+gLumN5UNK/qgpI/LhessHI80NE+NgjZD+XD0Gbc
tF9uHIWWdGoSnmxcmYZ2O/MHjApt8/DxF30Y1jjXk58Sx0+w0uDycGwn/DyY
uRt2vmZm032vqADyWK0iONFjKYW/HoSkdE9wL8JINO029Jc33Yer9SsG+sfm
t8O5oDsADeqzTCtx4FmxLOhbEiu8Ctr/SlyfvA==
  
  "],ExpressionUUID->"e9e49d05-5897-4c1d-90ae-5fc154b27ca8"],

Cell["\<\
In the second maximum, the first factor does not depend on x and is always \
non-negative. The second factor does not depend on \[CapitalDelta]; we call \
it maxintdivx.\
\>", "Text",
 CellChangeTimes->{{3.8622064884090853`*^9, 3.862206519281032*^9}, {
  3.8622065557370853`*^9, 
  3.862206591169917*^9}},ExpressionUUID->"65dd603a-2a26-4640-b25a-\
d832dd874c06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Innerfunction", "[", 
   RowBox[{
   "\[CapitalDelta]_", ",", "\[Theta]_", ",", "D_", ",", "maxintdivx_", ",", 
    "expected_"}], "]"}], "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Dreal", ",", "lb1", ",", "lb2", ",", "lb3"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Dreal", "=", 
      RowBox[{"g", "[", "\[CapitalDelta]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lb1", "=", 
      RowBox[{
       RowBox[{"Dreal", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"D", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Dreal", "-", "D"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"D", "*", "\[Theta]"}], ")"}]}], "+", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lb2", "=", 
      RowBox[{"1", "+", 
       RowBox[{"D", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"D", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"lb3", "=", 
      RowBox[{"maxintdivx", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"Dreal", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "expected"}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Max", "[", 
      RowBox[{"lb1", ",", "lb2", ",", "lb3"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8608376049440947`*^9, 3.860837629505979*^9}, {
   3.860837680728858*^9, 3.8608376949278927`*^9}, {3.860838104367598*^9, 
   3.860838109615946*^9}, {3.860838889340829*^9, 3.86083889461685*^9}, {
   3.861368773503955*^9, 3.861368804737369*^9}, {3.8613692464731073`*^9, 
   3.86136927109411*^9}, {3.862204653655971*^9, 3.862204653919344*^9}, {
   3.862206229554706*^9, 3.862206362569003*^9}, {3.862206396049595*^9, 
   3.862206397041335*^9}, {3.8622074638549*^9, 3.862207496319499*^9}, {
   3.862207566608127*^9, 3.862207581288341*^9}, {3.862208246493175*^9, 
   3.8622082665213213`*^9}, {3.86221009122295*^9, 3.8622101014620743`*^9}, {
   3.862210139303904*^9, 3.86221013960676*^9}, {3.862220820754764*^9, 
   3.8622208231883802`*^9}, {3.862221091195673*^9, 3.8622211433394814`*^9}, 
   3.863403451883294*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"49951d5b-039e-42a7-9edd-442bd8ae0814"],

Cell[TextData[{
 "The expected value of \[Alpha] and maxdivintx can be precomputed for each \
",
 Cell[BoxData[
  FormBox[
   OverscriptBox["D", "_"], TraditionalForm]],ExpressionUUID->
  "e34bf118-fac5-4c73-baa3-f25f8da19a5f"],
 ". The former is\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Integral]", "0", "1"], 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["f", 
        OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", ")"}], 
      RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Integral]", "0", "\[Theta]"], 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], 
       SuperscriptBox["e", 
        RowBox[{
         OverscriptBox["D", "_"], "\[Alpha]"}]], 
       RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "1"}], 
        OverscriptBox["D", "_"]], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          RowBox[{"[", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox["e", 
             RowBox[{
              OverscriptBox["D", "_"], "\[Alpha]"}]]}], "]"}], "0", 
          "\[Theta]"], "-", 
         RowBox[{
          UnderoverscriptBox["\[Integral]", "0", "\[Theta]"], 
          RowBox[{
           SuperscriptBox["e", 
            RowBox[{
             OverscriptBox["D", "_"], "\[Alpha]"}]], 
           RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], ")"}]}], " ", "=", 
      " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"c", "-", "1"}], 
         OverscriptBox["D", "_"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Theta]", " ", 
           SuperscriptBox["e", 
            RowBox[{
             OverscriptBox["D", "_"], "\[Theta]"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["e", 
             RowBox[{
              OverscriptBox["D", "_"], "\[Theta]"}]], "-", "1"}], 
           OverscriptBox["D", "_"]]}], ")"}]}], " ", "=", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Theta]", " ", 
          SuperscriptBox["e", 
           RowBox[{
            OverscriptBox["D", "_"], "\[Theta]"}]]}], 
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{
            OverscriptBox["D", "_"], "\[Theta]"}]], "-", "1"}]], "-", 
        FractionBox["1", 
         OverscriptBox["D", "_"]]}]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "d515b787-55cc-4c16-a3ee-a95e8b12196b"],
 ".\nThe latter is the maximum of ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"1", "-", "x"}], "1"], 
     RowBox[{
      RowBox[{
       SubscriptBox["f", 
        OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", ")"}], 
      RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], "x"], TraditionalForm]],
  ExpressionUUID->"efdb522b-4277-4cbb-be49-e54514c050b5"],
 " for 0 < x \[LessEqual] 1. This quantity is 0 for x \[LessEqual] \
1-\[Theta]. For x \[GreaterEqual] 1-\[Theta] we can rewrite the integral as\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Integral]", 
      RowBox[{"1", "-", "x"}], "1"], 
     RowBox[{
      RowBox[{
       SubscriptBox["f", 
        OverscriptBox["\[CapitalDelta]", "_"]], "(", "\[Alpha]", ")"}], 
      RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "1"}], ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Integral]", 
        RowBox[{"1", "-", "x"}], "\[Theta]"], 
       RowBox[{
        SuperscriptBox["e", 
         RowBox[{
          OverscriptBox["D", "_"], "\[Alpha]"}]], 
        RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], " ", "=", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["e", 
         RowBox[{
          OverscriptBox["D", "_"], "\[Theta]"}]], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", 
         RowBox[{
          OverscriptBox["D", "_"], "\[Theta]"}]], "-", 
        SuperscriptBox["e", 
         RowBox[{
          OverscriptBox["D", "_"], "(", 
          RowBox[{"1", "-", "x"}], ")"}]]}], ")"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"0415a573-71de-40f6-af36-803ac3c7d10f"],
 "."
}], "Text",
 CellChangeTimes->{{3.862206649467043*^9, 3.8622069393169193`*^9}, {
   3.862207614056159*^9, 3.8622076880729218`*^9}, {3.8622078669613113`*^9, 
   3.8622079851457767`*^9}, {3.8622081480268517`*^9, 3.862208179147283*^9}, {
   3.8622215322109127`*^9, 3.8622217896376133`*^9}, {3.86222184229314*^9, 
   3.8622218555960703`*^9}, 
   3.8622219333180113`*^9},ExpressionUUID->"a28bdee9-1624-4d4f-87d5-\
cd9c9853ffb6"],

Cell[BoxData[
 RowBox[{"tabelle", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "D", ",", "\[Gamma]", ",", "\[Theta]", ",", "c", ",", "intf", ",", 
        "maxintdivx", ",", "expected"}], "}"}], ",", 
      RowBox[{
       RowBox[{"D", "=", 
        RowBox[{"g", "[", 
         RowBox[{"Deltaest", "/", "10"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]", "=", 
        RowBox[{"\[Gamma]", "/.", 
         RowBox[{
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"D", "*", "\[Gamma]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{"D", "*", "\[Gamma]"}], "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"D", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"D", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"D", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}], "+", 
                    "\[Gamma]", "-", 
                    RowBox[{"D", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
                   "1"}], ")"}]}], "+", 
                RowBox[{"D", "*", "\[Gamma]", "*", 
                 RowBox[{"(", 
                  RowBox[{"D", "-", "2"}], ")"}]}], "+", "2"}], ")"}]}], 
             "\[Equal]", 
             RowBox[{"1", "-", "D"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Gamma]", ",", 
              RowBox[{"1", "/", "2"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", 
             RowBox[{"2", "*", "MachinePrecision"}]}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]", "=", " ", 
        RowBox[{"\[Gamma]", "+", 
         RowBox[{
          RowBox[{"1", "/", "D"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"D", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"c", " ", "=", " ", 
        RowBox[{"1", "+", 
         RowBox[{"D", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"D", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"expected", "=", 
        RowBox[{
         RowBox[{"\[Theta]", "*", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"D", "*", "\[Theta]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"D", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}], 
         "-", 
         RowBox[{"1", "/", "D"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"intf", "[", "x_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"D", "*", "\[Theta]"}], "]"}], "-", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"D", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"D", "*", "\[Theta]"}], "]"}], "-", "1"}], ")"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"maxintdivx", "=", 
        RowBox[{"MaxValue", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"intf", "[", "x", "]"}], "/", "x"}], ",", 
            RowBox[{
             RowBox[{"1", "-", "\[Theta]"}], "<=", "x", "<=", "1"}]}], "}"}], 
          ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Innerfunction", "[", 
          RowBox[{
           RowBox[{"Delta", "/", "10"}], ",", "\[Theta]", ",", "D", ",", 
           "maxintdivx", ",", "expected"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Delta", ",", "0", ",", "100"}], "}"}]}], "]"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Deltaest", ",", "0", ",", "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8608378226258698`*^9, 3.860837823676668*^9}, {
   3.860837872577504*^9, 3.860837883297316*^9}, {3.860837943589327*^9, 
   3.860837944112031*^9}, 3.861368234790434*^9, {3.861368310361363*^9, 
   3.8613683418676023`*^9}, 3.861368434851259*^9, 3.8613684661624002`*^9, {
   3.861368719777719*^9, 3.8613687252887697`*^9}, {3.861368812978345*^9, 
   3.861368843365306*^9}, {3.861368908320464*^9, 3.861368909157693*^9}, {
   3.86136905157486*^9, 3.8613690521063013`*^9}, {3.861369146914522*^9, 
   3.8613691691485367`*^9}, {3.861369331662767*^9, 3.861369392935668*^9}, {
   3.861369448525044*^9, 3.861369450181831*^9}, {3.8613695419920187`*^9, 
   3.861369543736424*^9}, {3.861369832280946*^9, 3.861369832419038*^9}, {
   3.862196201454908*^9, 3.862196235910063*^9}, {3.862199992606905*^9, 
   3.862199996009149*^9}, {3.8622000764942503`*^9, 3.862200077738514*^9}, {
   3.8622002517190647`*^9, 3.862200256969096*^9}, 3.862204666553156*^9, {
   3.862207102143791*^9, 3.862207143462874*^9}, {3.86220770623495*^9, 
   3.862207781019507*^9}, {3.862208136851939*^9, 3.8622081680046597`*^9}, {
   3.862208536567286*^9, 3.862208536718781*^9}, {3.862209010666514*^9, 
   3.8622090211874037`*^9}, {3.862209814855707*^9, 3.862209814998002*^9}, {
   3.862210179552559*^9, 3.862210180623865*^9}, {3.86221025036864*^9, 
   3.8622103304885073`*^9}, {3.8622113516396017`*^9, 3.862211371350555*^9}, {
   3.862211578727211*^9, 3.862211580839014*^9}, {3.862220847290175*^9, 
   3.862220851624851*^9}, {3.86222090209552*^9, 3.862220914386507*^9}, {
   3.8622209588900757`*^9, 3.862221046932968*^9}, {3.862221925367847*^9, 
   3.8622219275907183`*^9}, {3.862223738072032*^9, 
   3.862223740174528*^9}},ExpressionUUID->"7a510452-48f1-46dc-b79e-\
c035398bc71f"],

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{"ListPlot3D", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "tabelle", "]"}], ",", 
    RowBox[{"DataRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"OverBar", "[", "\[CapitalDelta]", "]"}], ",", " ", 
          "\"\< used for probability\\ndensity function \>\"", ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{"f", ",", 
            RowBox[{"OverBar", "[", "\[CapitalDelta]", "]"}]}], "]"}]}], 
         "}"}], "]"}], ",", 
       "\"\<maximum squared\\ncoefficient of variation \[CapitalDelta]\>\"", 
       ",", "\"\<performance guarantee\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"RGBColor", "[", 
      RowBox[{
       RowBox[{"246", "/", "255"}], ",", 
       RowBox[{"140", "/", "255"}], ",", 
       RowBox[{"33", "/", "255"}]}], "]"}]}], ",", 
    RowBox[{"Lighting", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", 
           RowBox[{"237", "/", "255"}], ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Directional\>\"", ",", "White", ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "2"}], "}"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.861369482269758*^9, 3.861369508244714*^9}, {
  3.861369548027587*^9, 3.861369550183661*^9}, {3.8613695936368313`*^9, 
  3.8613695940728607`*^9}, {3.861369707030142*^9, 3.861369749848468*^9}, {
  3.861369807731275*^9, 3.861369810978496*^9}, {3.861370134942583*^9, 
  3.86137019549338*^9}, {3.8613707736941013`*^9, 3.861370885827072*^9}, {
  3.861370915906135*^9, 3.861370940231962*^9}, {3.8613711122248917`*^9, 
  3.861371161110302*^9}, {3.861371200066024*^9, 3.861371200420382*^9}, {
  3.861371302607812*^9, 3.861371303996435*^9}, {3.8621962549414797`*^9, 
  3.8621962606289787`*^9}, {3.862196306270194*^9, 3.8621963666056433`*^9}, {
  3.862196413953244*^9, 3.862196602239902*^9}, {3.862196870618922*^9, 
  3.862196890802319*^9}, {3.862198642525302*^9, 3.862198642873023*^9}, {
  3.8621987941417*^9, 3.862198797196856*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"57eb5476-e8da-4c6f-9847-0dd4e062774d"],

Cell[BoxData[
 RowBox[{"diagonale", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i", "/", "10"}], ",", 
      RowBox[{"i", "/", "10"}], ",", 
      RowBox[{
       RowBox[{"tabelle", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861371527308776*^9, 3.861371532019595*^9}, {
  3.8613715675308867`*^9, 3.861371664447234*^9}, {3.8613717532246017`*^9, 
  3.8613717893120337`*^9}, {3.862196655776676*^9, 3.862196683271819*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7213d83d-d067-40c8-8811-bc0011def72f"],

Cell[BoxData[
 RowBox[{"diagplot", "=", 
  RowBox[{"ListLinePlot3D", "[", 
   RowBox[{"diagonale", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.8588", ",", "0", ",", "0.1216"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.861371323076565*^9, 3.861371324865685*^9}, {
   3.86137139572567*^9, 3.861371427196162*^9}, {3.861371495816741*^9, 
   3.861371497099082*^9}, {3.861371797784753*^9, 3.86137181878358*^9}, 
   3.862196055870657*^9, {3.8621960905326366`*^9, 3.862196100845417*^9}, {
   3.862196702097143*^9, 3.862196710272294*^9}, {3.862196753601191*^9, 
   3.862196802063941*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7318f54b-6181-4401-ad2f-b46bc0fe4bc1"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p", ",", " ", "diagplot"}], "]"}]], "Input",
 CellChangeTimes->{{3.8621967932334023`*^9, 3.8621968062798758`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"160433c5-5e30-4211-ada4-b615d90de040"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.862197320097331*^9, 
  3.862198905833412*^9},ExpressionUUID->"2291a282-b49e-41fd-b3af-\
c745a1321e22"]
}, Open  ]]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f9ec3518-d88e-4d27-bbde-6df79e965d40"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 541, 13, 98, "Title",ExpressionUUID->"181412eb-e9f0-4866-a3b1-cccebfe29e3b"],
Cell[1124, 37, 773, 24, 29, "Input",ExpressionUUID->"f97596a0-b984-4acd-9e59-fcd7ba38759a"],
Cell[1900, 63, 635, 14, 35, "Text",ExpressionUUID->"f0e71df5-d762-4132-b0a5-14ba31d1771d"],
Cell[2538, 79, 1115, 30, 43, "ItemNumbered",ExpressionUUID->"71f639c6-bc83-472f-98f9-ef832462ffb4"],
Cell[3656, 111, 1674, 44, 45, "ItemNumbered",ExpressionUUID->"4bd02a58-fc2a-4c9a-8896-0929bee2416f"],
Cell[5333, 157, 1784, 58, 44, "Text",ExpressionUUID->"ffaebaac-690f-4e3e-a326-6c4aa44cf31e"],
Cell[7120, 217, 8098, 238, 255, "Text",ExpressionUUID->"e9e49d05-5897-4c1d-90ae-5fc154b27ca8"],
Cell[15221, 457, 372, 8, 35, "Text",ExpressionUUID->"65dd603a-2a26-4640-b25a-d832dd874c06"],
Cell[15596, 467, 2398, 57, 113, "Input",ExpressionUUID->"49951d5b-039e-42a7-9edd-442bd8ae0814"],
Cell[17997, 526, 4855, 142, 158, "Text",ExpressionUUID->"a28bdee9-1624-4d4f-87d5-cd9c9853ffb6"],
Cell[22855, 670, 6476, 150, 180, "Input",ExpressionUUID->"7a510452-48f1-46dc-b79e-c035398bc71f"],
Cell[29334, 822, 2678, 60, 92, "Input",ExpressionUUID->"57eb5476-e8da-4c6f-9847-0dd4e062774d"],
Cell[32015, 884, 775, 19, 32, "Input",ExpressionUUID->"7213d83d-d067-40c8-8811-bc0011def72f"],
Cell[32793, 905, 720, 14, 29, "Input",ExpressionUUID->"7318f54b-6181-4401-ad2f-b46bc0fe4bc1"],
Cell[33516, 921, 241, 4, 29, "Input",ExpressionUUID->"160433c5-5e30-4211-ada4-b615d90de040"],
Cell[33760, 927, 150, 3, 29, "Input",ExpressionUUID->"2291a282-b49e-41fd-b3af-c745a1321e22"]
}, Open  ]]
}
]
*)


